Predicting speech intelligibility from EEG in a non-linear classification paradigm

Objective: Currently, only behavioral speech understanding tests are available, which require active participation of the person being tested. As this is infeasible for certain populations, an objective measure of speech intelligibility is required. Recently, brain imaging data has been used to establish a relationship between stimulus and brain response. Linear models have been successfully linked to speech intelligibility but require per-subject training. We present a deep-learning-based model incorporating dilated convolutions that operates in a match/mismatch paradigm. The accuracy of the model's match/mismatch predictions can be used as a proxy for speech intelligibility without subject-specific (re)training. Approach: We evaluated the performance of the model as a function of input segment length, EEG frequency band and receptive field size while comparing it to multiple baseline models. Next, we evaluated performance on held-out data and finetuning. Finally, we established a link between the accuracy of our model and the state-of-the-art behavioral MATRIX test. Main results: The dilated convolutional model significantly outperformed the baseline models for every input segment length, for all EEG frequency bands except the delta and theta band, and receptive field sizes between 250 and 500 ms. Additionally, finetuning significantly increased the accuracy on a held-out dataset. Finally, a significant correlation (r=0.59, p=0.0154) was found between the speech reception threshold estimated using the behavioral MATRIX test and our objective method. Significance: Our method is the first to predict the speech reception threshold from EEG for unseen subjects, contributing to objective measures of speech intelligibility.

==> cleanup.py <==
import os
import glob


with open("paper.tex") as fp:
    paper = fp.read()

lines = paper.split("\n")
new_paper = []
for line in lines:
    if line.startswith("%"):
        continue
    
    if "{images/" in line:
        print(line)
        start = line.index("{images/")
        line = line[:start] + line[start:].replace("(", "_").replace(")", "_")
        print(line)

    new_paper += [line]
    

for p in glob.glob("images/*-eps-converted-to.pdf"):
    os.rename(p, p.replace("-eps-converted-to.pdf", ".pdf"))
    
for p in glob.glob("*-eps-converted-to.pdf"):
    os.rename(p, p.replace("-eps-converted-to.pdf", ".pdf"))

for p in glob.glob("images/*"):
    if "(" in os.path.basename(p):
        os.rename(p, os.path.join(os.path.dirname(p), os.path.basename(p).replace("(", "_").replace(")", "_")))

with open("new_paper.tex", "w") as fp:
    fp.write("\n".join(new_paper))






